Think Like Human Developers: Harnessing Community Knowledge for Structured Code Reasoning

Large Language Models (LLMs) have significantly advanced automated code generation, yet they struggle with complex coding tasks requiring multi-step logical reasoning. High-quality reasoning data is crucial for improving LLMs' reasoning capabilities, but such datasets remain scarce. Existing approaches either rely on computationally expensive reinforcement learning (RL) or error-prone reasoning chains synthesized by LLMs, posing challenges in scalability and accuracy. To address this challenge, we propose SVRC (Structured and Validated Reasoning Chains for Code Generation), a novel framework that mines, restructures, and enriches reasoning chains from community-driven discussions on software engineering platforms. SVRC refines unstructured and incomplete discussions of coding problems by aligning them with Software Development Life Cycle (SDLC) principles, ensuring that reasoning chains capture real-world problem-solving strategies and support iterative refinement. To evaluate the effectiveness of SVRC, we introduce CodeThinker, an LLM fine-tuned on 12,444 reasoning-augmented samples generated by SVRC. Experiments on LiveCodeBench show that CodeThinker surpasses its base model by 42.86\% on medium-level code problems in terms of pass@1 and outperforms GPT-4o-mini and GPT-4o by 73.14\% and 115.86\%, respectively. Our ablation study further highlights that each component of SVRC contributes to the reasoning capabilities of CodeThinker.

==> figures/draw.py <==
# import numpy as np
# import matplotlib.pyplot as plt

# # Data
# difficulties = ["Easy", "Medium", "Hard"]
# models = ["Qwen2.5-Coder-32B-Instruct", "CodeThinker"]

# # Transposed Data (Swapped Axes)
# data = np.array([
#     [0.756, 0.783],  # Easy
#     [0.353, 0.230],  # Medium
#     [0.0, 0.0],      # Hard
# ])

# # Bar width
# bar_width = 0.4
# x = np.arange(len(difficulties))

# # Create the plot
# fig, ax = plt.subplots(figsize=(8, 5))
# ax.bar(x - 0.5 * bar_width, data[:, 0], bar_width, label="Qwen2.5-Coder-32B-Instruct", color="#1f78b4")  # Dark Blue
# ax.bar(x + 0.5 * bar_width, data[:, 1], bar_width, label="CodeThinker", color="#e69f00")  # Orange

# # Add value labels
# for i in range(len(difficulties)):
#     ax.text(x[i] - 0.5 * bar_width, data[i, 0] + 0.005, f"{data[i, 0]:.3f}", ha="center", fontsize=10)
#     ax.text(x[i] + 0.5 * bar_width, data[i, 1] + 0.005, f"{data[i, 1]:.3f}", ha="center", fontsize=10)

# # Labels and formatting
# # ax.set_ylim(0.2, 0.85)÷

# ax.set_ylabel("Pass@1", fontsize=14)
# ax.set_xticks(x)
# ax.set_xticklabels(difficulties, fontsize=14)
# ax.set_ylim(0, 0.85)
# ax.legend(loc="upper right", fontsize=14, frameon=True)

# # ax.set_yscale("logit")
# for spine in ax.spines.values():
#     spine.set_visible(False)  # Removes the border around the main figure


# # Title or caption
# plt.figtext(0.5, -0.08, "Figure: F1 Score Comparison across Difficulty Levels for Different Models.", 
#             ha="center", fontsize=12, fontweight="bold")

# plt.grid(axis="y", linestyle="--", alpha=0.7)

# # Save and show the plot
# plt.tight_layout()
# plt.savefig("f1_score_transformed.pdf", format="pdf", dpi=600)
# # plt.savefig("f1_score_transformed.pdf", format="pdf", dpi=600, transparent=False, bbox_inches='tight', facecolor="white")

# plt.show()

import numpy as np
import matplotlib.pyplot as plt

# Data (Excluding "Hard" since all values are zero)
difficulties = ["Easy", "Medium"]  # Removed "Hard"
models = ["CodeThinker", "Qwen2.5-Coder-32B-Instruct"]

# Transposed Data (Swapped Axes, Excluding "Hard")
data = np.array([
    [0.774, 0.810],  # Easy
    [0.381, 0.214],  # Medium
])

data = np.array([
    [0.810, 0.774],  # Easy
    [0.214, 0.381],  # Medium
])

# Bar height
bar_height = 0.3
y = np.arange(len(difficulties))

# Create the figure
# fig, ax = plt.subplots(figsize=(6, 4))  # Adjusted size for two categories
fig, ax = plt.subplots(figsize=(10, 4))  

# Horizontal Bar Chart
ax.barh(y - 0.2, data[:, 0], bar_height, label="Qwen2.5-Coder-32B-Instruct", color="#1f78b4")  # Dark Blue
ax.barh(y + 0.2, data[:, 1], bar_height, label="CodeThinker", color="#e69f00")  # Orange

# Add value labels with larger font size
for i in range(len(difficulties)):
    ax.text(data[i, 0] + 0.01, y[i] - 0.2, f"{data[i, 0]:.3f}", va="center", fontsize=12, fontweight="bold")
    ax.text(data[i, 1] + 0.01, y[i] + 0.2, f"{data[i, 1]:.3f}", va="center", fontsize=12, fontweight="bold")

# Labels and formatting
ax.set_xlabel("Pass@1", fontsize=14, fontweight="bold")  # X-axis label (Scores)
ax.set_ylabel("Difficulty Level", fontsize=14, fontweight="bold")  # Y-axis label
ax.set_yticks(y)
ax.set_yticklabels(difficulties, fontsize=13, fontweight="bold")  # Larger Y-axis labels
ax.tick_params(axis="x", labelsize=13)  # Larger X-axis tick labels
ax.set_xlim(0, 0.85)  # Limit the X-axis (F1 Score)
ax.invert_yaxis()  # Reverse order of difficulties (Easy at top)

# 🔹 Increase the legend font size
ax.legend(loc="lower right", fontsize=14, frameon=True)  # 🔥 Set larger font size for legend labels

# 🔥 Remove the black box (axes borders)
for spine in ax.spines.values():
    spine.set_visible(False)

# Title or caption with larger font
plt.figtext(0.5, -0.08, "Figure: F1 Score Comparison across Difficulty Levels for Different Models.", 
            ha="center", fontsize=14, fontweight="bold")

plt.grid(axis="x", linestyle="--", alpha=0.7)

# Save as high-resolution PDF (No black box)
plt.tight_layout()
plt.savefig("f1_score_vertical.pdf", format="pdf", dpi=600)  
plt.show()


==> figures/plot.py <==
import matplotlib.pyplot as plt
import numpy as np

# Sample data
class_imbalance_ratios = ["S0", "S1", "S2", "S3", "S4", "S5"]
x = np.arange(len(class_imbalance_ratios))  # x-axis positions
CodeThinker_in_distribution = [0.436, 0.411, 0.500, 0.494, 0.560, 0.603]
CodeThinker_out_distribution = [0.214, 0.063, 0.079, 0.261, 0.330, 0.381]


# in distribution in total: 168
# out of distribution in total: 394
# Plot settings
plt.figure(figsize=(8, 6))
# Set global font size to 14
plt.rcParams.update({'font.size': 14})

# Plot curves with different styles
plt.plot(x, CodeThinker_in_distribution, linestyle="--", marker="^", markersize=8, linewidth=2, color="teal", label="Performance of CodeThinker on in-distribution dataset")
plt.plot(x, CodeThinker_out_distribution, linestyle="-", marker="o", markersize=6, linewidth=2, color="orange", alpha=0.8, label="Performance of CodeThinker on out-of-distribution dataset")

for i, txt in enumerate(CodeThinker_in_distribution):
    if i != 0:
        if txt > CodeThinker_in_distribution[i-1]:
            plt.text(x[i], CodeThinker_in_distribution[i] + 0.015, f"↑ {txt:.2f}", ha="center", fontsize=12, color="green")
        else:
            plt.text(x[i], CodeThinker_in_distribution[i] + 0.015, f"↓ {txt:.2f}", ha="center", fontsize=12, color="red")
    else:
        plt.text(x[i], CodeThinker_in_distribution[i] + 0.015, f"{txt:.2f}", ha="center", fontsize=12, color="black")

for i, txt in enumerate(CodeThinker_out_distribution):
    if i != 0:
        if txt > CodeThinker_out_distribution[i-1]:
            plt.text(x[i], CodeThinker_out_distribution[i] + 0.015, f"↑ {txt:.2f}", ha="center", fontsize=12, color="green")
        else:
            plt.text(x[i], CodeThinker_out_distribution[i] + 0.015, f"↓ {txt:.2f}", ha="center", fontsize=12, color="red")
    else:
        plt.text(x[i], CodeThinker_out_distribution[i] + 0.015, f"{txt:.2f}", ha="center", fontsize=12, color="black")

# Labels and Ticks
plt.xticks(x, class_imbalance_ratios)
plt.xlabel("Stage")
plt.ylabel("Pass@1")

# Grid and Legend
plt.grid(True, linestyle=":", alpha=0.7)
# plt.legend(loc="upper center", bbox_to_anchor=(0.5, 1.3), ncol=1, frameon=False)
plt.legend(loc="upper center", bbox_to_anchor=(0.5, 1.17), ncol=1, frameon=False, fontsize=14)

# Remove the top and right spines (borders)
ax = plt.gca()  # Get the current axis
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)


# Display
# plt.show()
plt.savefig("code_thinker_performance.pdf", format="pdf", dpi=600)
